Contour Integrals and the Modular S-Matrix

We investigate a conjecture to describe the characters of large families of RCFT's in terms of contour integrals of Feigin-Fuchs type. We provide a simple algorithm to determine the modular S-matrix for arbitrary numbers of characters as a sum over paths. Thereafter we focus on the case of 2, 3 and 4 characters, where agreement between the critical exponents of the integrals and the characters implies that the conjecture is true. In these cases, we compute the modular S-matrix explicitly, verify that it agrees with expectations for known theories, and use it to compute degeneracies and multiplicities of primaries. We also compute S in an 8-character example to provide additional evidence for the original conjecture. On the way we note that the Verlinde formula provides interesting constraints on the critical exponents of RCFT in this context.

==> anc/ModularS_Matrix.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     23425,        567]
NotebookOptionsPosition[     23133,        554]
NotebookOutlinePosition[     23469,        569]
CellTagsIndexPosition[     23426,        566]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "is", " ", "included", " ", "as", " ", "ancillary", " ", 
     "material", " ", "for", " ", "the", " ", "paper", " ", 
     "\"\<Contour Integrals and the Modular S-Matrix\>\""}], ",", " ", 
    RowBox[{"by", " ", 
     RowBox[{"S", ".", " ", "Mukhi"}]}], ",", " ", 
    RowBox[{"R", ".", " ", "Poddar"}], ",", " ", 
    RowBox[{"and", " ", 
     RowBox[{"P", ".", " ", "Singh"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "Mathematica", " ", "Notebook", " ", "is", " ", "to", " ", 
      "compute", " ", "the", " ", "Modular", " ", "S", " ", "matrix", " ", 
      RowBox[{"for", " ", "\\", "ell"}]}], " ", "=", " ", "0"}], ",", " ", 
    RowBox[{
     SubscriptBox["n", "2"], " ", "=", " ", 
     RowBox[{"0", " ", 
      RowBox[{"RCFT", "'"}], "s", " ", "that", " ", "have", " ", "a", " ", 
      "contour", " ", "integral", " ", "representation"}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"n", " ", "=", " ", 
    RowBox[{
     RowBox[{"Number", " ", "of", " ", "Characters"}], " ", "-", " ", "1"}]}],
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"For", " ", "specific", " ", "theories"}], ",", " ", 
    RowBox[{
    "substitute", " ", "values", " ", "for", " ", "a", " ", "and", " ", 
     "\[Rho]"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"n", "=", " ", "5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ":=", 
     RowBox[{
      RowBox[{"e", "[", "a", "]"}], "=", 
      RowBox[{"Exp", "[", 
       RowBox[{"I", " ", "\[Pi]", " ", "\[Rho]", " ", "a"}], "]"}]}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sp", "[", "a_", "]"}], ":=", 
     RowBox[{
      RowBox[{"sp", "[", "a", "]"}], "=", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "a"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Lp", "[", 
      RowBox[{"n_", ",", "A_", ",", "s_", ",", "m_"}], "]"}], "=", " ", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"s", "\[GreaterEqual]", "A"}], ",", 
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"n", "-", 
           FractionBox[
            RowBox[{
             RowBox[{"3", "s"}], "+", "m"}], "2"], "-", "1"}], "]"}], 
         RowBox[{"sp", "[", 
          RowBox[{"a", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             FractionBox[
              RowBox[{"s", "+", "m"}], "2"], ")"}], "\[Rho]"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"A", "-", 
           FractionBox[
            RowBox[{
             RowBox[{"3", "s"}], "+", "m"}], "2"], "-", "1"}], "]"}], 
         RowBox[{"sp", "[", 
          RowBox[{"a", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "A", "+", 
              RowBox[{"(", 
               FractionBox[
                RowBox[{"s", "+", "m"}], "2"], ")"}]}], ")"}], "\[Rho]"}]}], 
          "]"}]}]}], "]"}], "/", 
      RowBox[{"sp", "[", 
       RowBox[{
        RowBox[{"2", "a"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "m", "-", "1"}], ")"}], "\[Rho]"}]}], "]"}]}]}], 
    " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Lm", "[", 
      RowBox[{"n_", ",", "A_", ",", "s_", ",", "m_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"s", "\[GreaterEqual]", "A"}], ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"e", "[", 
           RowBox[{"n", "-", 
            FractionBox[
             RowBox[{
              RowBox[{"3", "s"}], "-", "m"}], "2"], "-", "1"}], "]"}]}], 
         RowBox[{"sp", "[", 
          RowBox[{"a", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             FractionBox[
              RowBox[{"s", "-", "m"}], "2"], ")"}], "\[Rho]"}]}], "]"}]}], 
        ",", 
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"A", "-", 
           FractionBox[
            RowBox[{
             RowBox[{"3", "s"}], "-", "m"}], "2"], "-", "1"}], "]"}], 
         RowBox[{"sp", "[", 
          RowBox[{
           RowBox[{"3", "a"}], "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "+", "A", "-", 
              RowBox[{"(", 
               FractionBox[
                RowBox[{"s", "-", "m"}], "2"], ")"}], "-", "2"}], ")"}], 
            "\[Rho]"}]}], "]"}]}]}], "]"}], "/", 
      RowBox[{"sp", "[", 
       RowBox[{
        RowBox[{"2", "a"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "m", "-", "1"}], ")"}], "\[Rho]"}]}], "]"}]}]}], 
    " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Str1", " ", "=", " ", 
         RowBox[{"Table", "[", 
          RowBox[{"\"\<L\>\"", ",", 
           RowBox[{"{", 
            RowBox[{"n", "-", "B"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Str2", " ", "=", " ", 
         RowBox[{"Table", "[", 
          RowBox[{"\"\<R\>\"", ",", 
           RowBox[{"{", "B", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Str", " ", "=", " ", 
         RowBox[{"Join", "[", 
          RowBox[{"Str1", ",", " ", "Str2"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"perms", "=", " ", 
         RowBox[{"Permutations", "[", "Str", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"path", " ", "=", " ", "1"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Fnal", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Do", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"path", "=", " ", "1"}], ";", "\[IndentingNewLine]", 
           RowBox[{"m1", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
           RowBox[{"Do", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"perms", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "i"}], "]"}], "]"}], "\[Equal]", " ", 
                "\"\<R\>\""}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"path", "=", 
                 RowBox[{"path", "*", 
                  RowBox[{"Lp", "[", 
                   RowBox[{"n", ",", "A", ",", 
                    RowBox[{"i", "-", "1"}], ",", "m1"}], "]"}]}]}], ";", 
                RowBox[{"m1", "=", 
                 RowBox[{"m1", "+", "1"}]}]}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"path", "=", 
                 RowBox[{"path", "*", 
                  RowBox[{"Lm", "[", 
                   RowBox[{"n", ",", "A", ",", 
                    RowBox[{"i", "-", "1"}], ",", "m1"}], "]"}]}]}], ";", 
                RowBox[{"m1", "=", 
                 RowBox[{"m1", "-", "1"}]}]}]}], "\[IndentingNewLine]", "]"}],
              ",", "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{"i", ",", "n"}], "}"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Fnal", "=", 
            RowBox[{"Fnal", " ", "+", " ", "path"}]}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Length", "[", "perms", "]"}]}], "}"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Smat", "[", 
          RowBox[{"A", ",", "B"}], "]"}], " ", "=", " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "Fnal"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"B", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"A", ",", "0", ",", "n"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JtoI", "[", 
     RowBox[{"A_", ",", "\[Rho]_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"JtoI", "[", "A", "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["\[Product]", 
         RowBox[{"k", "=", "1"}], 
         RowBox[{"A", "-", "1"}]], 
        RowBox[{
         RowBox[{"e", "[", "k", "]"}], 
         FractionBox[
          RowBox[{"sp", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k", "+", "1"}], ")"}], "\[Rho]"}], "]"}], 
          RowBox[{"sp", "[", "\[Rho]", "]"}]]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["\[Product]", 
         RowBox[{"l", "=", "1"}], 
         RowBox[{"n", "-", "A", "-", "1"}]], 
        RowBox[{
         RowBox[{"e", "[", "l", "]"}], 
         FractionBox[
          RowBox[{"sp", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"l", "+", "1"}], ")"}], "\[Rho]"}], "]"}], 
          RowBox[{"sp", "[", "\[Rho]", "]"}]]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"JtoI", "[", 
      RowBox[{"0", ",", "\[Rho]_"}], "]"}], ":=", 
     RowBox[{
      SubsuperscriptBox["\[Product]", 
       RowBox[{"l", "=", "1"}], 
       RowBox[{"n", "-", "1"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e", "[", "l", "]"}], 
        FractionBox[
         RowBox[{"sp", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", "+", "1"}], ")"}], "\[Rho]"}], "]"}], 
         RowBox[{"sp", "[", "\[Rho]", "]"}]]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"JtoI", "[", 
      RowBox[{"1", ",", "\[Rho]_"}], "]"}], ":=", 
     RowBox[{
      SubsuperscriptBox["\[Product]", 
       RowBox[{"l", "=", "1"}], 
       RowBox[{"n", "-", "2"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e", "[", "l", "]"}], 
        FractionBox[
         RowBox[{"sp", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", "+", "1"}], ")"}], "\[Rho]"}], "]"}], 
         RowBox[{"sp", "[", "\[Rho]", "]"}]]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"JtoI", "[", 
      RowBox[{"n", ",", "\[Rho]_"}], "]"}], ":=", 
     RowBox[{
      SubsuperscriptBox["\[Product]", 
       RowBox[{"k", "=", "1"}], 
       RowBox[{"n", "-", "1"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e", "[", "k", "]"}], 
        FractionBox[
         RowBox[{"sp", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "+", "1"}], ")"}], "\[Rho]"}], "]"}], 
         RowBox[{"sp", "[", "\[Rho]", "]"}]]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"JtoI", "[", 
      RowBox[{
       RowBox[{"n", "-", "1"}], ",", "\[Rho]_"}], "]"}], ":=", 
     RowBox[{
      SubsuperscriptBox["\[Product]", 
       RowBox[{"k", "=", "1"}], 
       RowBox[{"n", "-", "2"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e", "[", "k", "]"}], 
        FractionBox[
         RowBox[{"sp", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "+", "1"}], ")"}], "\[Rho]"}], "]"}], 
         RowBox[{"sp", "[", "\[Rho]", "]"}]]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Selberg", "[", 
     RowBox[{"m_", ",", "a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
    RowBox[{
     SubsuperscriptBox["\[Product]", 
      RowBox[{"j", "=", "0"}], 
      RowBox[{"m", "-", "1"}]], 
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"a", "+", 
         RowBox[{"j", " ", "c"}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"b", "+", 
         RowBox[{"j", " ", "c"}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"c", "+", 
         RowBox[{"j", " ", "c"}], "+", "1"}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"a", "+", "b", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "+", "j", "-", "1"}], ")"}], "c"}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"c", "+", "1"}], "]"}]}]]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nrm", "[", 
     RowBox[{"A_", ",", "a_", ",", "\[Rho]_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"Factorial", "[", "A", "]"}], 
     RowBox[{"Factorial", "[", 
      RowBox[{"n", "-", "A"}], "]"}], 
     SuperscriptBox["16", 
      RowBox[{
       RowBox[{"-", "A"}], 
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", "a"}], " ", "+", " ", 
         RowBox[{"\[Rho]", 
          RowBox[{"(", 
           RowBox[{"A", "-", "1"}], ")"}]}]}], ")"}]}]], 
     RowBox[{
      SubscriptBox["P", "A"], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"JtoI", "[", 
         RowBox[{"A", ",", "\[Rho]"}], "]"}], " ", " ", 
        RowBox[{"Selberg", "[", 
         RowBox[{"A", ",", 
          RowBox[{"a", "+", "1"}], ",", 
          RowBox[{"a", "+", "1"}], ",", "\[Rho]"}], "]"}], 
        RowBox[{"Selberg", "[", 
         RowBox[{
          RowBox[{"n", "-", "A"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"3", "a"}], "-", 
           RowBox[{"2", "\[Rho]", 
            RowBox[{"(", 
             RowBox[{"n", "-", "1"}], ")"}]}]}], ",", 
          RowBox[{"a", "+", "1"}], ",", "\[Rho]"}], "]"}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ShatM", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Smat", "[", 
        RowBox[{"A", ",", "B"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "0", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"B", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SMatrix", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Nrm", "[", 
          RowBox[{"A", ",", "a", ",", "\[Rho]"}], "]"}], 
         RowBox[{"Nrm", "[", 
          RowBox[{"B", ",", "a", ",", "\[Rho]"}], "]"}]], 
        RowBox[{"Smat", "[", 
         RowBox[{"A", ",", "B"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "0", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"B", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"This", " ", "is", " ", "the", " ", "S"}], "-", 
     RowBox[{"hat", " ", "matrix"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ShatM", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"This", " ", "is", " ", "the", " ", "S"}], "-", "matrix"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"SMatrix", "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.783139529753209*^9, 3.7831395340288363`*^9}, {
   3.783139577331918*^9, 3.7831396326423807`*^9}, {3.783139878798295*^9, 
   3.7831399320667*^9}, {3.783142658567253*^9, 3.783142694228281*^9}, {
   3.783142741464383*^9, 3.7831427526447897`*^9}, {3.783142793451885*^9, 
   3.783142824074337*^9}, 3.783142982605578*^9, {3.7831430532497253`*^9, 
   3.783143123447041*^9}, {3.783143202880569*^9, 3.783143242797168*^9}, {
   3.783143316440538*^9, 3.783143364483574*^9}, {3.7831434564256983`*^9, 
   3.783143502899293*^9}, {3.783143537012393*^9, 3.78314362131593*^9}, {
   3.783144199143276*^9, 3.783144451102017*^9}, {3.783144555373691*^9, 
   3.783144556706098*^9}, {3.7831446166622667`*^9, 3.783144696624013*^9}, {
   3.7831448138771067`*^9, 3.783144840319203*^9}, {3.78314498037117*^9, 
   3.783145006464436*^9}, {3.7831450829833593`*^9, 3.783145397217895*^9}, {
   3.783145431286758*^9, 3.78314550613358*^9}, {3.783145539379867*^9, 
   3.7831456741624527`*^9}, {3.783145716512722*^9, 3.7831457178011427`*^9}, {
   3.783146098904941*^9, 3.783146138713889*^9}, {3.783146194027586*^9, 
   3.783146214406932*^9}, {3.7831463030827427`*^9, 3.783146309104315*^9}, {
   3.783146390571541*^9, 3.783146563017565*^9}, {3.783146653776335*^9, 
   3.783146661999084*^9}, {3.7831467164768963`*^9, 3.783146722366766*^9}, {
   3.783147220098422*^9, 3.783147247938149*^9}, {3.783147350215293*^9, 
   3.783147380012689*^9}, {3.783147500400178*^9, 3.783147501231453*^9}, {
   3.783147579174272*^9, 3.783147746889831*^9}, {3.7831478463208714`*^9, 
   3.78314791780514*^9}, {3.78314810020326*^9, 3.7831481010806217`*^9}, {
   3.7831481312372427`*^9, 3.783148181222969*^9}, {3.7831482394583178`*^9, 
   3.783148245067423*^9}, {3.7831483236504498`*^9, 3.783148350735332*^9}, {
   3.783148400823563*^9, 3.783148430601009*^9}, {3.783148488188231*^9, 
   3.783148504292788*^9}, {3.7831485372907124`*^9, 3.783148558164495*^9}, {
   3.7831492124869547`*^9, 3.7831492125425262`*^9}, 3.783154136493191*^9, {
   3.783216720280827*^9, 3.783216738275013*^9}, {3.783226786305917*^9, 
   3.7832268226969748`*^9}, {3.7832268642590847`*^9, 3.783226926081856*^9}, {
   3.7832269678258333`*^9, 3.7832269896947002`*^9}, {3.783229527324127*^9, 
   3.783229528739512*^9}, {3.783229640082597*^9, 3.7832296434817667`*^9}, {
   3.783229702102831*^9, 3.7832297026863832`*^9}, {3.783230133031797*^9, 
   3.783230136658655*^9}, {3.7832305882969933`*^9, 3.7832306284251757`*^9}, {
   3.783230903087244*^9, 3.7832309178544188`*^9}, 3.783230991840783*^9, 
   3.783231568421625*^9, {3.783231634076352*^9, 3.783231635363604*^9}, {
   3.783231751610963*^9, 3.7832317870068417`*^9}, {3.7832318913935537`*^9, 
   3.783231917734498*^9}, {3.783233321824188*^9, 3.7832333592897577`*^9}, {
   3.783233640301178*^9, 3.783233640360383*^9}, {3.7832357747836857`*^9, 
   3.7832358043316097`*^9}, {3.78323586910183*^9, 3.783235883327639*^9}, {
   3.783235925639422*^9, 3.783235926061769*^9}, {3.783236417212837*^9, 
   3.7832364462698183`*^9}, {3.783236574535533*^9, 3.783236595831119*^9}, {
   3.783236634645673*^9, 3.783236635905239*^9}, {3.783240743506139*^9, 
   3.783240752424924*^9}, 3.783240812395545*^9, {3.783241325580287*^9, 
   3.7832413896817713`*^9}, {3.783241448418085*^9, 3.78324144896756*^9}, {
   3.7832416168267307`*^9, 3.78324164179335*^9}, {3.783297790621702*^9, 
   3.783297795080577*^9}, {3.7832980884140177`*^9, 3.78329810187215*^9}, {
   3.78329819191016*^9, 3.783298220962533*^9}, {3.783298698086947*^9, 
   3.78329870312217*^9}, {3.7832987554488792`*^9, 3.783298781762053*^9}, {
   3.783299129663034*^9, 3.783299129702097*^9}, {3.783300109957947*^9, 
   3.7833001440146837`*^9}, {3.783300182799114*^9, 3.783300239249753*^9}, {
   3.783300288053248*^9, 3.783300288160748*^9}, 3.7833022037414293`*^9, 
   3.783302249903308*^9, {3.783302467702523*^9, 3.7833024677287893`*^9}, {
   3.783302634833926*^9, 3.783302666763526*^9}, {3.7833030266971493`*^9, 
   3.783303029325283*^9}, {3.7833058533825417`*^9, 3.783305853457951*^9}, {
   3.7842780599501534`*^9, 3.784278078740735*^9}, {3.784278154969849*^9, 
   3.784278163378578*^9}, {3.7842782024732018`*^9, 3.784278310677862*^9}, {
   3.7842786046856203`*^9, 3.784278776996291*^9}, {3.784279061750434*^9, 
   3.7842790730138283`*^9}, {3.78427910734321*^9, 3.7842793004100246`*^9}, {
   3.7842800191268797`*^9, 3.784280041719083*^9}, {3.784281513192903*^9, 
   3.784281565196095*^9}, {3.7842815981441097`*^9, 3.784281619395487*^9}, {
   3.784281945591979*^9, 3.784282006702064*^9}, {3.784282096712616*^9, 
   3.784282097272052*^9}, 3.7842845292327223`*^9, {3.784284617158757*^9, 
   3.784284648204921*^9}, {3.784284714209044*^9, 3.784284717613617*^9}, {
   3.7842854535935802`*^9, 3.784285455316803*^9}, {3.7842856453684*^9, 
   3.7842856951864767`*^9}, 3.7842859066121893`*^9, 3.784286088776198*^9, {
   3.784286737642514*^9, 3.784286749301681*^9}, {3.7842868016112843`*^9, 
   3.784286803398197*^9}, {3.784286941968945*^9, 3.784286945407565*^9}, {
   3.784286987805112*^9, 3.784286998725753*^9}, {3.7842872839828577`*^9, 
   3.784287289583645*^9}, {3.784287376200869*^9, 3.7842873787199078`*^9}, {
   3.784291354974657*^9, 3.784291355181572*^9}, {3.784291483998377*^9, 
   3.784291494601122*^9}, {3.7842916304045267`*^9, 3.78429163687626*^9}, 
   3.784291670226009*^9, {3.784361073520279*^9, 3.784361073665752*^9}, {
   3.784362524406287*^9, 3.784362558264669*^9}, {3.784362720532765*^9, 
   3.784362720644405*^9}, 3.7843629331116533`*^9, {3.784364289957521*^9, 
   3.784364322453079*^9}, {3.784365285285771*^9, 3.784365288785274*^9}, {
   3.784365650624758*^9, 3.7843656564306593`*^9}, {3.784365706235993*^9, 
   3.784365708757537*^9}, {3.784365786196434*^9, 3.784365787666808*^9}, {
   3.784365887315864*^9, 3.784365943012128*^9}, {3.784366702087935*^9, 
   3.784366713344906*^9}, {3.784367201137598*^9, 3.784367215061363*^9}, {
   3.784378393443474*^9, 3.7843783965813637`*^9}, {3.784378432885868*^9, 
   3.7843784352771873`*^9}, {3.784381492023403*^9, 3.7843814959066677`*^9}, {
   3.784381798491181*^9, 3.78438180602652*^9}, {3.7843819918374233`*^9, 
   3.784382016039563*^9}, {3.784383625811083*^9, 3.784383625949387*^9}, {
   3.784383865030745*^9, 3.784383874260324*^9}, {3.7843839225359364`*^9, 
   3.784383927075151*^9}, {3.784383964545557*^9, 3.7843839991470118`*^9}, 
   3.7843848086312838`*^9, 3.784384856476678*^9, {3.784384888417444*^9, 
   3.784384898485107*^9}, {3.784385087996657*^9, 3.784385088129531*^9}, {
   3.7843855690579433`*^9, 3.7843855691652718`*^9}, {3.78438594129501*^9, 
   3.78438594378209*^9}, {3.7845175947871933`*^9, 3.784517594830037*^9}, {
   3.78453113611705*^9, 3.784531136735627*^9}, {3.784534967526759*^9, 
   3.784534977087063*^9}, {3.784535083067122*^9, 3.784535083280252*^9}, {
   3.784543550853442*^9, 3.7845435701878977`*^9}, {3.784613567546514*^9, 
   3.7846135676603413`*^9}, {3.7846163310616617`*^9, 3.784616331197838*^9}, {
   3.784647066693097*^9, 3.7846471409712257`*^9}, {3.7846471755197477`*^9, 
   3.784647198963011*^9}, {3.784647233960647*^9, 3.784647244079216*^9}, {
   3.784647301415056*^9, 3.7846473310389643`*^9}, {3.784647371851787*^9, 
   3.784647440638979*^9}, {3.784647838324903*^9, 3.7846478772074842`*^9}, {
   3.784647929644816*^9, 3.784647929804641*^9}, {3.7848644165119457`*^9, 
   3.784864423177854*^9}, {3.784864457315483*^9, 3.7848646067086973`*^9}, {
   3.784864741922494*^9, 3.78486474248457*^9}, {3.784864783380303*^9, 
   3.78486496190239*^9}, {3.784865028708815*^9, 3.784865061311325*^9}, {
   3.784865428036813*^9, 
   3.784865450874091*^9}},ExpressionUUID->"0b62842b-76a9-4669-a387-\
5ab3458034a9"]
},
WindowSize->{1366, 749},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 22571, 532, 1950, "Input",ExpressionUUID->"0b62842b-76a9-4669-a387-5ab3458034a9"]
}
]
*)


